Strong coupling constant from moments of quarkonium correlators revisited

We revisit previous determination of the strong coupling constant from moments of quarkonium correlators in (2+1)-flavor QCD. We use previously calculated moments obtained with Highly Improved Staggered Quark (HISQ) action for five different quark masses and several lattice spacings. We perform a careful continuum extrapolations of the moments and from the comparison of these to the perturbative result we determine the QCD Lambda parameter, $\Lambda_{\overline{MS}}^{n_f=3}=332 \pm 17 \pm 2(scale)$ MeV. This corresponds to $\alpha_s^{n_f=5}(\mu=M_Z)=0.1177(12)$.

==> anc/Lam.plt <==
set term x11
set pointsize 1.6
f(x)=c
# unweighted average:
fit f(x) 'new_Lam_all.dat' u 5:2 via c
pause -1
# weighted average:
fit f(x) 'new_Lam_all.dat' u 5:2:(sqrt($6**2+$7**2)) via c
pause -1
#mean absolute deviations:
fit f(x) 'new_Lam_all.dat' u 5:(abs($2-332)) via c
pause -1
set mxtics
set mytics
set yr [260:380]
set xr [0.5:3.2]
set key bottom
set key spacing 1.4
set label "{/Symbol L}@^{/Helvetica=16 n_f=3}_{/Helvetica=16 MS}" at 0.52,370
set xlabel "{/Symbol m}/m_h"
plo "band" not w filledcu lc rgbcolor "#FFAAAA"
rep 332 not lt -1 lc rgb "red"
rep "< awk '{ if ($4==1.0) print $1, $2, $3}' new_Lam_all.dat " t "m_h/m_c=1.0" w e pt 5 lt 1
rep "< awk '{ if ($4==1.5) print $1+0.025, $2, $3}' new_Lam_all.dat " t "m_h/m_c=1.5" w e pt 7 lt 2
rep "< awk '{ if ($4==2.0) print $1+0.050, $2, $3}' new_Lam_all.dat " t "m_h/m_c=2.0" w e pt 9 lt 3
rep "< awk '{ if ($4==3.0) print $1+0.075, $2, $3}' new_Lam_all.dat " t "m_h/m_c=3.0" w e pt 11 lt 4
rep "< awk '{ if ($4==4.0) print $1+0.100, $2, $3}' new_Lam_all.dat " t "m_h/m_c=4.0" w e pt 13 lt 6
pause -1
set term post eps enh color 24
set out 'Lam.eps'
rep


==> anc/README.txt <==
This directory contains the data files and the gnuplot source
files for Figs. 2-4 of  arXiv:2012.06193:
Fig. 2 ->comp_as_diffmu.plt
Fig. 3 ->mc_run.plt
Fig. 4 ->Lam.plt	

All the data are contained in the *.dat files and from the gnuplot source file
it is straightforward to see which file corresponds to which data set.


==> anc/as_tab_mu05.dat <==
h    R4                  
1.5  0.3982(53)(+795)(302)(5)  # r44=r43*3/pi
2.0  0.3526(69)(+393)(-207)(2) # r44=r43*3/pi
3.0  0.3020(84)(+390)(-187)(0) 
4.0  0.2732(86)(+222)(-133)(0)


==> anc/as_tab_mu1.dat <==
1.0  0.3798  0.0028   0.0031   0.0022   
1.5  0.3151  0.0043   0.0014   0.0004    
2.0  0.2804  0.0051   0.0009   0.0001     
3.0  0.2434  0.0061   0.0005   0.0000     
4.0  0.2226  0.0062   0.0004   0.0000    


==> anc/as_tab_mu2.dat <==
1.0  0.2816  0.0016   0.0053   0.0012 
1.5  0.2435  0.0025   0.0031   0.0003 
2.0  0.2219  0.0033   0.0022   0.0001 
3.0  0.1977  0.0041   0.0041   0.0000 
4.0  0.1836  0.0043   0.0011   0.0000


==> anc/as_tab_mu2o3.dat <==
1.5 0.3730  0.0055  0.0163  0.0006 
3.0 0.2793  0.0078  0.0078  0.0000 


==> anc/as_tab_mu3.dat <==
1.0  0.2477  0.0013  0.0068  0.0010
1.5  0.2170  0.0021  0.0043  0.0002
2.0  0.1993  0.0027  0.0031  0.0001
3.0  0.1792  0.0034  0.0022  0.0000
4.0  0.1674  0.0036  0.0017  0.0000


==> anc/as_tab_mu3o2.dat <==
h    R4                  
1.0  0.3144  0.0019  0.0033  0.0015
1.5  0.2682  0.0030  0.0018  0.0003
2.0  0.2424  0.0038  0.0012  0.0001
3.0  0.2141  0.0047  0.0008  0.0000
4.0  0.1977  0.0049  0.0006  0.0000


==> anc/band <==
0.5 314 347
3.2 314 347


==> anc/comp_as_diffmu.plt <==
set term x11
set pointsize 1.7
set xr [0.8:12.5]
set yr [0.15:0.45]
set mxtics
set mytics
set xlabel "{/Symbol m}/m_c({/Symbol m})"
set label "{/Symbol a}_s({/Symbol m})" at 1,0.42
set key spacing 1.5
plo 'as_tab_mu2o3.dat' u ($1*2./3.):2:(sqrt($3**2+$4**2+$5**2)) t "{/Symbol m}/m_h=2/3" w e pt 5 lt 1
rep 'as_tab_mu1.dat' u 1:2:(sqrt($3**2+$4**2+$5**2)) t "{/Symbol m}/m_h=1" w e pt 7 lc rgb "dark-green"
rep 'as_tab_mu3o2.dat' u ($1*3./2):2:(sqrt($3**2+$4**2+$5**2)) t "{/Symbol m}/m_h=3/2" w e pt 9 lt 3
rep 'as_tab_mu2.dat' u ($1*2):2:(sqrt($3**2+$4**2+$5**2)) t "{/Symbol m}/m_h=2" w e  pt 11 lt 4
rep 'as_tab_mu3.dat' u ($1*3):2:(sqrt($3**2+$4**2+$5**2)) t "{/Symbol m}/m_h=3" w e  pt 13 lt 6
pause -1
set term post eps enh color 24
set out 'comp_as_diffmu.eps'
rep


==> anc/fit.log <==


*******************************************************************************
Fri Jan 28 22:42:21 2022


FIT:    data read from 'new_Lam_all.dat' u 5:2
        format = x:z
        #datapoints = 22
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=c
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.4090740000e+06   0.00e+00  1.00e+00    1.000000e+00
   3 1.3792727273e+03  -6.81e-02  1.00e-03    3.318182e+02

After 3 iterations the fit converged.
final sum of squares of residuals : 1379.27
rel. change during last iteration : -6.8117e-07

degrees of freedom    (FIT_NDF)                        : 21
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.1043
variance of residuals (reduced chisquare) = WSSR/ndf   : 65.6797

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 331.818          +/- 1.728        (0.5207%)


*******************************************************************************
Fri Jan 28 22:42:24 2022


FIT:    data read from 'new_Lam_all.dat' u 5:2:(sqrt($6**2+$7**2))
        format = x:z:s
        #datapoints = 22
function used for fitting: f(x)
	f(x)=c
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.1625756441e+01   0.00e+00  6.62e+01    3.318182e+02
   3 2.1493383819e+01  -2.40e-07  6.62e-02    3.314296e+02

After 3 iterations the fit converged.
final sum of squares of residuals : 21.4934
rel. change during last iteration : -2.4032e-12

degrees of freedom    (FIT_NDF)                        : 21
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.01168
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.02349
p-value of the Chisq distribution (FIT_P)              : 0.429189

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 331.43           +/- 1.081        (0.326%)


*******************************************************************************
Fri Jan 28 22:42:24 2022


FIT:    data read from 'new_Lam_all.dat' u 5:(abs($2-332))
        format = x:z
        #datapoints = 22
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=c
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.3212052210e+06   0.00e+00  3.31e+02    3.314296e+02
   3 4.1109090909e+02  -2.20e-01  3.31e-01    6.636364e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 411.091
rel. change during last iteration : -2.20294e-06

degrees of freedom    (FIT_NDF)                        : 21
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.42445
variance of residuals (reduced chisquare) = WSSR/ndf   : 19.5758

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 6.63636          +/- 0.9433       (14.21%)


*******************************************************************************
Fri Jan 28 22:42:40 2022


FIT:    data read from 'new_Lam_all.dat' u 5:2
        format = x:z
        #datapoints = 22
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=c
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.4090740000e+06   0.00e+00  1.00e+00    1.000000e+00
   3 1.3792727273e+03  -6.81e-02  1.00e-03    3.318182e+02

After 3 iterations the fit converged.
final sum of squares of residuals : 1379.27
rel. change during last iteration : -6.8117e-07

degrees of freedom    (FIT_NDF)                        : 21
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.1043
variance of residuals (reduced chisquare) = WSSR/ndf   : 65.6797

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 331.818          +/- 1.728        (0.5207%)


*******************************************************************************
Fri Jan 28 22:42:40 2022


FIT:    data read from 'new_Lam_all.dat' u 5:2:(sqrt($6**2+$7**2))
        format = x:z:s
        #datapoints = 22
function used for fitting: f(x)
	f(x)=c
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.1625756441e+01   0.00e+00  6.62e+01    3.318182e+02
   3 2.1493383819e+01  -2.40e-07  6.62e-02    3.314296e+02

After 3 iterations the fit converged.
final sum of squares of residuals : 21.4934
rel. change during last iteration : -2.4032e-12

degrees of freedom    (FIT_NDF)                        : 21
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.01168
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.02349
p-value of the Chisq distribution (FIT_P)              : 0.429189

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 331.43           +/- 1.081        (0.326%)


*******************************************************************************
Fri Jan 28 22:42:41 2022


FIT:    data read from 'new_Lam_all.dat' u 5:(abs($2-332))
        format = x:z
        #datapoints = 22
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=c
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   c            
   0 2.3212052210e+06   0.00e+00  3.31e+02    3.314296e+02
   3 4.1109090909e+02  -2.20e-01  3.31e-01    6.636364e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 411.091
rel. change during last iteration : -2.20294e-06

degrees of freedom    (FIT_NDF)                        : 21
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.42445
variance of residuals (reduced chisquare) = WSSR/ndf   : 19.5758

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
c               = 6.63636          +/- 0.9433       (14.21%)


==> anc/mc_new_mu1.dat <==
1.0  1.2743  0.0048   1.2794  0.0045   1.2796  0.0064
1.5  1.1488  0.0044   1.1507  0.0036   1.1521  0.0042
2.0  1.0812  0.0046   1.0822  0.0036   1.0830  0.0035
3.0  1.0038  0.0050   1.0056  0.0037   1.0060  0.0036
4.0  0.9589  0.0049   0.9612  0.0037   0.9614  0.0035


==> anc/mc_new_mu2.dat <==
1.0  1.0735 0.0059  1.0740 0.0046   1.0719 0.0046
1.5  0.9971 0.0042  0.9966 0.0030   0.9967 0.0034
2.0  0.9534 0.0031  0.9529 0.0025   0.9528 0.0027
3.0  0.9001 0.0031  0.9009 0.0023   0.9009 0.0030
4.0  0.8680 0.0027  0.8695 0.0024   0.8694 0.0029


==> anc/mc_new_mu2o3.dat <==
1.5  1.2650 0.0186   1.2718  0.0144  1.2763  0.0126
3.0  1.0811 0.0102   1.0845  0.0080  1.0859  0.0071


==> anc/mc_new_mu3.dat <==
1.0 0.9909 0.0053   0.9886 0.0043   0.9855 0.0055
1.5 0.9311 0.0032   0.9293 0.0030   0.9289 0.0040
2.0 0.8962 0.0027   0.8949 0.0027   0.8945 0.0033
3.0 0.8523 0.0023   0.8525 0.0025   0.8523 0.0035
4.0 0.8254 0.0023   0.8264 0.0026   0.8261 0.0033


==> anc/mc_new_mu3o2.dat <==
1.0  1.1459 .0052   1.1475 .0053   1.1459 .0057
1.5  1.0527 .0035   1.0530 .0033   1.0535 .0037
2.0  1.0014 .0043   1.0010 .0030   1.0011 .0029
3.0  0.9391 .0033   0.9402 .0026   0.9404 .0029
4.0  0.9024 .0033   0.9043 .0026   0.9042 .0028


==> anc/mc_run.plt <==
set pointsize 1.7
set xr [1:10]
set yr [0.8:1.35]
set mxtics
set mytics
set key spacing 1.5
set label "{/Symbol m} [GeV]" at 5,0.82
set label "m_c({/Symbol m}) [GeV]" at 1.03,1.304
plo 'mc_new_mu2o3.dat' u ($4*$1*2/3.):4:5 t "{/Symbol m}/m_h=2/3" w e pt 12 lt 6
rep 'mc_new_mu2o3.dat' u ($2*$1*2/3.):2:3 not w e pt 12 lt 6
rep 'mc_new_mu1.dat' u ($4*$1):4:5 t "{/Symbol m}/m_h=1" w e pt 4 lt 1
rep 'mc_new_mu1.dat' u ($2*$1):2:3 not w e pt 5 lt 1
rep 'mc_new_mu3o2.dat' u ($4*$1*3/2.):4:5 t "{/Symbol m}/m_h=3/2" w e pt 6 lt 2
rep 'mc_new_mu3o2.dat' u ($2*$1*3/2.):2:3 not w e pt 7 lt 2
rep 'mc_new_mu2.dat' u ($4*$1*2):4:5 t "{/Symbol m}/m_h=2" w e pt 8 lt 3
rep 'mc_new_mu2.dat' u ($2*$1*2):2:3 not w e pt 9 lt 3
rep 'mc_new_mu3.dat' u ($4*$1*3):4:5 t "{/Symbol m}/m_h=3" w e pt 10 lt 4
rep 'mc_new_mu3.dat' u ($2*$1*3):2:3 not w e pt 11 lt 4
pause -1
set term post eps enh color 24
set out 'mc_run.eps'
rep



==> anc/new_Lam_all.dat <==
# Unweighted average: 331.8
# Weighted with comb. pert and scheme error: 331.6
#mu/mh LamR8 err mh   #index pert. err scheme err.
1.0    323   8   1.0    1     4        4
1.5    323   9   1.0    2     6        3
2.0    327   14  1.0    3    13        2
3.0    340   22  1.0    4    21        2
0.6666 314   24  1.5    5    22        4
1.0    326   10  1.5    6     3        3
1.5    326   10  1.5    7     5        2
2.0    329   13  1.5    8    10        2
3.0    341   20  1.5    9    18        1
1.0    327   13  2.0   10     2        2
1.5    327   14  2.0   11     4        1
2.0    330   16  2.0   12     9        1
3.0    341   21  2.0   13    16        1
0.6666 325   29  3.0   14    20        2
1.0    332   21  3.0   15     2        2
1.5    332   21  3.0   16     4        2
2.0    335   30  3.0   17    22        1
3.0    344   26  3.0   18    14        1
1.0    336   26  4.0   19     2        1
1.5    336   26  4.0   20     3        1
2.0    339   28  4.0   21     7        1
3.0    347   30  4.0   22    13        1

